Off-shell form factor in N=4 sYM at three loops

In this paper we provide a detailed account of our calculation, briefly reported in arXiv:2209.09263, of a two-particle form factor of the lowest components of the stress-tensor multiplet in N=4 sYM theory on its Coulomb branch, which is interpreted as an off-shell kinematical regime. We demonstrate that up to three-loop order, both its infrared-divergent as well as finite parts do exponentiate in the Sudakov regime, with the coefficient accompanying the double logarithm being determined by the octagon anomalous dimension $\Gamma_{\rm oct}$. We also observe that up to this order in 't Hooft coupling the logarithm of the Sudakov form factor is identical to twice the logarithm of the null octagon, which was introduced within the context of integrability-based computation of four point correlators with infinitely large R-charges. The null octagon is known in a closed form for all values of the 't Hooft coupling constant and kinematical parameters. We conjecture that the relation between the former and the off-shell Sudakov form factor holds to all loop orders.

==> anc/3loopTs.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    612010,      15850]
NotebookOptionsPosition[    611064,      15816]
NotebookOutlinePosition[    611418,      15832]
CellTagsIndexPosition[    611375,      15829]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "List of answers for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{"3", ",", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{"3", ",", "8"}]], TraditionalForm]]],
 " integrals"
}], "Subsection",
 CellChangeTimes->{{3.8702727283706093`*^9, 3.870272757549452*^9}, {
  3.870296897787093*^9, 3.8702968980608187`*^9}, {3.896980850178817*^9, 
  3.896980909057777*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3QeMFMe28PH73kf4nonGxCXnuKQFk3M20WAMxmAMGAzG5GTACBNsMKAF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    "], {{0, 1266}, {1774, 0}}, {0, 255},
    
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyNVV1s21QUPomvU6QWP5V1dFJnxs+qqavSDUGraYP8LclW0shtOjYhgePc
xKZubGwnXac9TUggXijwhiYh/t4qISExjZ9pGw/sZWhIU0e7VUggHjbxI6RJ
e4EuHF87tdelDEe+/vyd755z7vHJvY+VDakaBQD7IRwkeS5hWfL8JMGX5LxD
yxEEy104QNeybJp6VASYrTuWlE2KLx49JnatQBQehW7oh25Zsc1EsTjuql0t
3HfduQauQ7i6u7P9P6/uCrUVgIibqFGxlVnExwH404ppOZhfL/Kjc47pYjeH
XgsTRPyKi2sedlxc9vCbTDMlpRCfRiwoqlxBvIh4qBziayHs5cCu3iytU0tT
RLcWRcuoajoNpfsA8/+8ZvVGO952vHvsmcnD+BzEtb9ekdMuHka8qMiZScRP
IL7e1KYLPr5rOkkJ8VMA0R2NmVIC8S7Euap1sOT5iVpqI9fG759Qp44g3oL4
23q5MOHPXVbsFNYMdiC+q9K8W98BAE7UnPyUN5c7YBnShBeXq1ZoOuPWEfFb
M8ZhyfPJnbGbk5m2zxNqquDzl1+VDxUR9yP+hepZyYvF/WM6RT8HMlDXC+Ne
LJKmNlsv4x11KufFJbqDH9SbSxaq2sG8r/9ctXKSj6+bOutRzI2PWg2p5On5
YdnKZD2ffJHWS75/vgnTERkoGFDGUYE6rIEIEmQhiU8TLLRUQQMdGYpWigzF
t7ZmN5tnwwzyGjSZzcaxyJTezMBfjfm4ybQKpAY+hQayKvyOrBrSpfCtgVxt
Ez9eLrd8PwbpI3GyF+99ZJzsJ6NkDETyHHmeHCBpZMfIvvW5xdCK3Hxurft5
DSNSpptG3UW0OyDj+DMqDFxTx6os9DcGA8sp62VNufL2X6Faaaw2QbXCFZ14
UM35X/mb/BKOK/xqoOBv8Kv4W7lnLcZ9Vabt6mxYc2dVAm0642bx1pjFDuUd
8nHp5DdbAz9L5OxLV3sunazWF/oD1q0CfaNwpwCnhgI2/mP8j/hS/MP4J/Hf
uPe4L7hz3JfcV9xlELkL3EXuPPcd9xn3dehbbd5D69+eZd7O27V0qjV2pZAU
tgmPC2lhu/CkMB74E/qEESEn7ETLtvXvFo4Xrp4GR3Fs16dzLE8X6oDIw9gB
2ib/qhKqNJhjSpv1Wx3mN2j8mWSAjJD8hu4edXu+rYhlYulYAsTYrthYbCR2
yMXtqLGdaBvDMXNPdyqbrJQ69Lh7nkDKMOctraY64p54/FkxgUcbFfN1ZXhI
lHVdZCZbtKhNrSatDIN7bnpb+m2JnYeRLVcCznkBYP+fuPf9EHDHGgCLNkDf
0wE3iHvlIx8AnH1GaVhN/4yIRL7Ho7y6d4/31pPE/eunVus27mNd7wKsvdNq
/f1Rq7X2MfpfBbig/wvsj4TS
      "], "RGB", "XYZ"], Interleaving -> True],
   Selectable->False],
  BaseStyle->"ImageGraphics",
  ImageSize->{436.4703125, Automatic},
  ImageSizeRaw->{1774, 1266},
  PlotRange->{{0, 1774}, {0, 1266}}]], "Input",
 CellChangeTimes->{{3.896981142043345*^9, 3.896981159472706*^9}, {
  3.897022525893162*^9, 3.897022545778723*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    SuperscriptBox["Q", "6"], "*", 
    SubscriptBox["T", 
     RowBox[{"3", ",", "1"}]], " ", "and", " ", 
    SuperscriptBox["Q", "4"], "*", 
    SubscriptBox["T", 
     RowBox[{"3", ",", "i"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"i", "=", "2"}], ",", "...", ",", "8"}], ")"}], " ", "can", " ",
     "be", " ", "obtained", " ", "from", " ", "TTi", " ", "expressions", " ", 
    "presented", " ", "here", " ", "by", " ", "dividing", " ", "TTi", " ", 
    "by", " ", 
    SuperscriptBox["t", "2"], " ", "or", " ", 
    SuperscriptBox["t", "3"], " ", "factors", " ", "and", " ", "choosing", 
    " ", "appropriate", " ", "branch", " ", "for", " ", "the", " ", 
    RowBox[{"HPL", "'"}], 
    RowBox[{"s", ".", " ", "For"}], " ", "small", " ", "t", " ", "expansion", 
    " ", "this", " ", "translates", " ", "into", " ", 
    RowBox[{"Log", "[", "t", "]"}]}], " ", "\[RightTeeArrow]", " ", 
   RowBox[{
    RowBox[{"Log", "[", "t", "]"}], "+", " ", 
    RowBox[{"I", "*", "\[Pi]", " ", 
     RowBox[{"replacement", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.896980928435807*^9, 3.896980930898143*^9}, {
   3.896981190328751*^9, 3.896981247832815*^9}, {3.896981293277503*^9, 
   3.896981431252718*^9}, {3.896981465747014*^9, 3.8969815190446873`*^9}, {
   3.8969816060404778`*^9, 3.896981611385952*^9}, 3.8969816444832478`*^9, {
   3.896981697005295*^9, 3.8969817664357843`*^9}, {3.8969818617218237`*^9, 
   3.896981890610797*^9}, {3.897022580054162*^9, 3.897022588081135*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TT1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Pi", "^", "6"}], "*", 
         RowBox[{"z", "^", "3"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"189", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"40", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "6", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"Pi", "^", "4"}], "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"9", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"20", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",",
            "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"20", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], ")"}], "/.", 
    RowBox[{"z", "\[Rule]", "t"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8702734982555304`*^9, 3.870273510976693*^9}, 
   3.870273616556363*^9, 3.87027640227466*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TT2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Pi", "^", "6"}], "*", 
         RowBox[{"z", "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"189", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"40", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "6", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"Pi", "^", "4"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"9", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"20", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",",
            "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"20", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], "\n", ")"}], "/.", 
    RowBox[{"z", "\[Rule]", "t"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.870273530120447*^9, 3.870273530313501*^9}, 
   3.870273631325444*^9, 3.8702764043514233`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TT3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"31", "*", 
         RowBox[{"Pi", "^", "6"}], "*", 
         RowBox[{"z", "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"945", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Pi", "^", "4"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"9", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"28", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"56", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"40", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "6", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "3"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"96", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "4"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"48", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"80", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"28", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"56", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"56", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"112", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"32", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2", ",", "2"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "3", ",", "1"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"52", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"24", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"48", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"48", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"96", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"28", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"48", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"34", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"40", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"24", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"48", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",",
            "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"40", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",",
            "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",",
            "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"20", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", "z"}], "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "*", "I"}], ")"}], "*", 
            RowBox[{"Pi", "^", "3"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"14", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"Pi", "^", "3"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"5", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "*", "I"}], ")"}], "*", "Pi", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"9", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "*", "I"}], ")"}], "*", "Pi", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "*", "I"}], ")"}], "/", "45"}], ")"}], 
            "*", 
            RowBox[{"Pi", "^", "5"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"20", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], ")"}]}]}], "\n", 
     ")"}], "/.", 
    RowBox[{"z", "\[Rule]", "t"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.870273532645421*^9, 3.87027353312963*^9}, 
   3.8702736393701563`*^9, 3.870276406114091*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TT4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "13"}], "*", 
         RowBox[{"Pi", "^", "6"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"105", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"320", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", "6"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "5"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"z", "^", "2"}]}], ")"}], "*", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "6"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"36", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"-", "5"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "96"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"272", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"Pi", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
            RowBox[{"z", "^", "3"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"16", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "*", "I"}], ")"}], "/", "5"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "^", "3"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"952", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "^", "3"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"9", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"11", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"Pi", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"-", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"15", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"9", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"z", "^", "3"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"5", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"45", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"19", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"45", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"5", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"15", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"-", "4"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"96", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"112", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"192", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "4"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"72", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", "z"}], "]"}], "^", "2"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"-", "3"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "88"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "3"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "48"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"64", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"96", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"40", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"320", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "6", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"96", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "5"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"544", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "5"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"192", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "4"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "512"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1280", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"5", "+", "z"}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"28", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"288", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", 
             RowBox[{"-", "3"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"24", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"352", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"144", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"544", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"192", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "4"}], ",", 
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"192", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "4"}], ",", "1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"512", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "4"}], ",", "1", ",", "1"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "3"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"320", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"224", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"512", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}]}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"88", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"96", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "2"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}]}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"208", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"640", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "1", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", "z"}], 
             "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"256", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"192", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"-", "2"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "4"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"16", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "3"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"64", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"32", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"64", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "^", "3"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"14", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"5", "+", "z"}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"116", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"48", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "z"}], ")"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"28", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "1", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", "z"}], 
             "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1280", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"192", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"704", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"512", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"448", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"3", "*", "z"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"272", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "5", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"96", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "4"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"256", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "4"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "3"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"16", "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"32", "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "80"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"64", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"64", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"32", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", "+", "z"}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"96", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", 
                RowBox[{"-", "2"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"96", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"256", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", 
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}], ",", "z"}], 
             "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", 
                RowBox[{"-", "2"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "5"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "3"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"96", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "5", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"192", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "4"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "3"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"32", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"128", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"128", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"64", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"32", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"32", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", 
                   RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"32", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", 
                RowBox[{"-", "2"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "160"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"128", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"64", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", 
                   RowBox[{"-", "2"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"64", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"128", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"3", ",", 
                   RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"96", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"192", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"256", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}], ",", "z"}], 
             "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"256", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"256", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"512", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"192", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"512", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"256", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", 
             RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"256", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", "1", ",", 
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"256", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", "1", ",", "1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"256", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", "2", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", 
             RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "2", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", 
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"256", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"256", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "32"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"-", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"-", "2"}], "}"}], ",", "z"}], "]"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"z", "^", "3"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "3"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"16", "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"16", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], "*", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"z", "^", "4"}]}], ")"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Pi", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"-", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"z", "^", "3"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "2"}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"32", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"32", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "*", "I"}], ")"}], "/", "3"}], ")"}], 
               "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"32", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"40", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"32", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"32", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"32", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "96"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"-", "4"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"28", "*", 
            RowBox[{"z", "^", "3"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "3"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"9", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "4"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"18", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "3"}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"128", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"224", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "2"}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "128"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"80", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "^", "3"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"9", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"12", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"32", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"32", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "28"}], "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"52", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"7", "+", "z"}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"296", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"128", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"160", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "z"}], ")"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "32"}], "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"7", "+", "z"}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"208", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"128", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"128", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"128", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", 
                   RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"64", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"16", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "3"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"128", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"160", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"64", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"64", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", 
                   RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"64", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"24", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"160", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "1", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", "z"}], 
             "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "32"}], "*", 
               RowBox[{"z", "^", "3"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"40", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}], "*", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"40", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"20", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], ")"}], 
       "*", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"Pi", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"272", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"-", "5"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"z", "^", "3"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "4"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"I", "/", "6"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "5"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "4"}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "96"}], "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"224", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", "I"}], ")"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "*", "I"}], ")"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20"}], "*", "I"}], ")"}], "/", "3"}], ")"}], 
               "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"44", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "3"}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"96", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"88", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"64", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "3"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"32", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "*", "I"}], ")"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"3", "*", "z"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"272", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "5", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"96", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "4"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"256", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "4"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"64", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "3"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "16"}], "*", "I"}], ")"}], "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"32", "*", "I"}], ")"}], "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"80", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"64", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"64", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"32", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "*", "I"}], ")"}], "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "*", "I"}], ")"}], "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"5", "+", "z"}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"84", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"48", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"48", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"48", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", 
                   RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"24", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "2"}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "64"}], "*", "I"}], ")"}], "/", "3"}], ")"}], 
               "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "3"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "48"}], "*", "I"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"z", "^", "2"}], "+", 
                    RowBox[{"z", "^", "4"}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"HPL", "[", 
                    RowBox[{
                    RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
                 ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], 
               "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"64", "*", "I"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"z", "^", "2"}], "+", 
                    RowBox[{"z", "^", "4"}]}], ")"}], "*", 
                  RowBox[{"HPL", "[", 
                   RowBox[{
                    RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
                
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"32", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"64", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "*", "I"}], ")"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", "+", "z"}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"32", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"96", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", 
                RowBox[{"-", "2"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"10", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "4"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"48", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"160", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"128", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"64", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", 
                   RowBox[{"-", "2"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "128"}], "*", "I"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"z", "^", "2"}], "+", 
                    RowBox[{"z", "^", "4"}]}], ")"}], "*", 
                  RowBox[{"HPL", "[", 
                   RowBox[{
                    RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
                
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], 
               "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"64", "*", "I"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"z", "^", "2"}], "+", 
                    RowBox[{"z", "^", "4"}]}], ")"}], "*", 
                  RowBox[{"HPL", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", "z"}], 
                   "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], 
               "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"64", "*", "I"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"z", "^", "2"}], "+", 
                    RowBox[{"z", "^", "4"}]}], ")"}], "*", 
                  RowBox[{"HPL", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2", ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
                "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"64", "*", "I"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"z", "^", "2"}], "+", 
                    RowBox[{"z", "^", "4"}]}], ")"}], "*", 
                  RowBox[{"HPL", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
                 ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"64", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"128", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"3", ",", 
                   RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"96", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"256", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"128", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", 
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"128", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"128", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}], ",", "z"}], 
             "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"64", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"64", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"64", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"64", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", 
                RowBox[{"-", "2"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"32", "*", "I"}], ")"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "*", "I"}], ")"}], "/", "3"}], ")"}], 
               "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "^", "3"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"28", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "*", "I"}], ")"}], "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"5", "+", "z"}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"232", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"96", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "3"}], ",", 
                   RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"128", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"16", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "z"}], ")"}], "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"56", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"128", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"3", ",", 
                   RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"64", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"64", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2"}], ",", "1", ",", 
                   RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"64", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
                 "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"64", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", 
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"64", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", 
                   RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "z"}], "]"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"64", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1", ",", 
                   RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"32", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "z"}], 
                "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"128", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"128", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"64", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"128", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"128", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "32"}], "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"-", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"16", "*", "I"}], ")"}], "*", 
               RowBox[{"z", "^", "3"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"32", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "^", "2"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"16", "*", "I"}], ")"}], "*", 
               RowBox[{"z", "^", "2"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"16", "*", "I"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"z", "^", "2"}], "+", 
                 RowBox[{"z", "^", "4"}]}], ")"}], "*", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
           ")"}], "*", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"20", "*", "I"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "2"}], "+", 
              RowBox[{"z", "^", "4"}]}], ")"}], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}]}], "\n", ")"}], "/.", 
    RowBox[{"z", "\[Rule]", "t"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.870273535483337*^9, 3.870273535644809*^9}, 
   3.8702736762628098`*^9, 3.8702764150724163`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TT5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pi", "^", "6"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "31"}], "+", 
           RowBox[{"53", "*", "z"}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"945", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Pi", "^", "4"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"9", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"19", "*", "z"}]}], ")"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"19", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"120", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "6", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "3"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"96", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "4"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"48", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"13", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"7", "*", "z"}]}], ")"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"7", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"19", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"19", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"19", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"19", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"32", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2", ",", "2"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "3", ",", "1"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"8", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"24", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"48", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"48", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"96", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"7", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"19", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"48", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"35", "-", 
           RowBox[{"79", "*", "z"}]}], ")"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"13", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"24", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"7", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"48", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"60", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",",
            "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"13", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",",
            "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",",
            "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"60", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", "*", "z"}]}], ")"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", "z"}], "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "*", "I"}], ")"}], "*", 
            RowBox[{"Pi", "^", "3"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"Pi", "^", "3"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"19", "*", "z"}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"17", "*", "z"}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"45", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "*", "I"}], ")"}], "*", "Pi", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"4", "+", "z"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"45", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "*", "I"}], ")"}], "*", "Pi", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
            RowBox[{"Pi", "^", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", "z"}], ")"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"20", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], ")"}]}]}], "\n", 
     ")"}], "/.", 
    RowBox[{"z", "\[Rule]", "t"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.870273538195197*^9, 3.8702735384329033`*^9}, 
   3.870273708605687*^9, 3.870276437950637*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TT6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "*", 
         RowBox[{"Pi", "^", "6"}], "*", 
         RowBox[{"z", "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"315", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Pi", "^", "4"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"9", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"112", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"192", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"320", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "6", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "3"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"96", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "4"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"Pi", "^", "4"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"9", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"32", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "4"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"160", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "5"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"32", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"80", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"104", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"32", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"208", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"192", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"384", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"32", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2", ",", "2"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "3", ",", "1"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"32", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"128", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"192", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "4"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"128", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", "2"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"192", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", "3"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "3", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"128", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "3", ",", "1"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "3", ",", "2"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "4", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "4", ",", "1"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"80", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"96", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"48", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"96", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"40", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"104", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"48", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "2", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "2", ",", "2"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "3", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"256", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "3", ",", "1"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"96", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "2"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"256", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "0"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "0"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"256", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "3", ",", "1", ",", "1"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"208", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"48", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"32", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "2", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"48", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"128", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"40", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"48", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"96", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
           "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"80", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"96", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", "0"}], 
            "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"160", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",",
            "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",",
            "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"48", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",",
            "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",",
            "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"96", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"80", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"160", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
            RowBox[{"Pi", "^", "3"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}],
        "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "16"}], "*", "I"}], ")"}], "/", "3"}], ")"}], 
            "*", 
            RowBox[{"Pi", "^", "3"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "16"}], "*", "I"}], ")"}], "/", "3"}], ")"}], 
            "*", 
            RowBox[{"Pi", "^", "3"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", "I"}], ")"}], "*", 
            RowBox[{"Pi", "^", "3"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"86", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"45", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "*", "I"}], ")"}], "*", "Pi", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"15", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", "I"}], ")"}], "*", "Pi", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"45", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"32", "*", "I"}], ")"}], "*", "Pi", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "*", "I"}], ")"}], "/", "15"}], ")"}], 
            "*", 
            RowBox[{"Pi", "^", "5"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"20", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "16"}], "*", "I"}], ")"}], "/", "45"}], ")"}], 
            "*", 
            RowBox[{"Pi", "^", "5"}], "*", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"40", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"40", "*", 
            RowBox[{"z", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}]}], ")"}]}]}], 
     "\n", ")"}], "/.", 
    RowBox[{"z", "\[Rule]", "t"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8702735406894407`*^9, 3.8702735410498533`*^9}, 
   3.870273739530895*^9, 3.870276448209442*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TT7", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Pi", "^", "6"}], "*", 
         RowBox[{"z", "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"189", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"40", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "6", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"Pi", "^", "4"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"9", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"20", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",",
            "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"20", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}], "\n", ")"}], "/.", 
    RowBox[{"z", "\[Rule]", "t"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8702735434025087`*^9, 3.87027354406561*^9}, 
   3.870273756933405*^9, 3.8702764541958*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TT8", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"Pi", "^", "6"}], "*", 
         RowBox[{"z", "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"45", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Pi", "^", "4"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"15", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"192", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"360", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "6", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"Pi", "^", "4"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"15", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"48", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"96", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"96", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"192", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"192", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"384", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", "*", "I"}], ")"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"48", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"96", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"76", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"24", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"48", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"180", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",",
            "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"24", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",",
            "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"180", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}]}]}], "\n", ")"}], "/.", 
    RowBox[{"z", "\[Rule]", "t"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.870273546225684*^9, 3.8702735467204943`*^9}, 
   3.87027376886812*^9, 3.8702764560564613`*^9}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.8702737730282097`*^9, 3.870273774507409*^9}}]
}, Open  ]]
},
WindowSize->{1194, 733},
WindowMargins->{{20, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 477, 16, 38, "Subsection"],
Cell[902, 33, 181541, 2982, 326, "Input"],
Cell[182446, 3017, 1565, 32, 49, "Input"],
Cell[184014, 3051, 3488, 107, 74, "Input"],
Cell[187505, 3160, 3495, 107, 89, "Input"],
Cell[191003, 3269, 33380, 1040, 434, "Input"],
Cell[224386, 4311, 271829, 7907, 2864, "Input"],
Cell[496218, 12220, 36960, 1147, 494, "Input"],
Cell[533181, 13369, 62963, 1977, 779, "Input"],
Cell[596147, 15348, 3492, 107, 89, "Input"],
Cell[599642, 15457, 11289, 352, 179, "Input"],
Cell[610934, 15811, 114, 2, 29, "Input"]
}, Open  ]]
}
]
*)


